Third and fourth density and acoustic virial coefficients of neon from first-principles calculations

The third and fourth density and acoustic virial coefficients of neon were determined at temperatures between 10 and 5000 K from first principles employing the path-integral Monte Carlo (PIMC) approach. For these calculations, we used the pair potential of Hellmann $\textit{et al.}$ [J. Chem. Phys. 154, 164304 (2021)], which is based on supermolecular $\textit{ab initio}$ calculations with basis sets of up to octuple-zeta quality and levels of theory up to coupled cluster with single, double, triple, quadruple, and perturbative pentuple excitations [CCSDTQ(P)]. The potential also accounts for relativistic, retardation, and post-Born$-$Oppenheimer effects and is provided with reliable uncertainty estimates. To incorporate nonadditive interactions, we developed a nonadditive three-body potential based on extensive supermolecular CCSD(T), CCSDT, and CCSDT(Q) calculations with basis sets of up to sextuple-zeta quality. This potential also accounts for relativistic effects. The very small nonadditive four-body contributions to the fourth virial coefficients were considered using a relatively simple nonadditive four-body potential based on supermolecular CCSD(T) calculations. We calculated the third and fourth density and third acoustic virial coefficients directly by PIMC and the fourth acoustic virial coefficient indirectly using thermodynamic relations between the density and acoustic virial coefficients. The uncertainties of the pair potential and those estimated for our nonadditive three-body potential were rigorously propagated in the PIMC calculations into uncertainties for the virial coefficients. These uncertainties are distinctly smaller than those of almost all of the corresponding experimental virial coefficient data.

==> Supplement/PES_3-body.f90 <==
!------------------------------------------------------------------
! This program calculates the nonadditive three-body interaction
! energy in kelvin for any given configuration of three neom atoms.
! Tested with gfortran (version 15.2).
! 
! For questions: robert.hellmann@hsu-hh.de
!------------------------------------------------------------------

PROGRAM PES_3B

IMPLICIT NONE

REAL(8) :: R_12,R_13,R_23,Theta_1
REAL(8) :: dV_123_ATM,dV_123

REAL(8),PARAMETER :: pi = 3.141592653589793d0

! Example: equilateral triangle with side length 3.1 angstrom

R_12    = 3.1d0
R_13    = 3.1d0
Theta_1 = 60.0d0

R_23 = sqrt(R_12*R_12 + R_13*R_13 - 2.0d0*R_12*R_13*cos(Theta_1*pi/180.0d0))

CALL pot_Ne3(R_12,R_13,R_23,dV_123_ATM,dV_123)

WRITE(*,"('R_12       = ',f14.6,' A'  )") R_12
WRITE(*,"('R_13       = ',f14.6,' A'  )") R_13
WRITE(*,"('Theta_1    = ',f14.6,' deg')") Theta_1
WRITE(*,"('dV_123_ATM = ',f14.6,' K'  )") dV_123_ATM ! ATM potential
WRITE(*,"('dV_123     = ',f14.6,' K'  )") dV_123     ! new ab initio potential

! The output should be

! R_12       =       3.100000 A
! R_13       =       3.100000 A
! Theta_1    =      60.000000 deg
! dV_123_ATM =       0.636961 K
! dV_123     =       0.736423 K

END PROGRAM PES_3B

!------------------------------------------------------------------------------------------------------------------

MODULE potpar_Ne3

REAL(8),PARAMETER :: nu = 0.12248D+05 ! Axilrod-Teller-Muto dispersion coefficient

! Unperturbed PES dV_123:

REAL(8),PARAMETER :: A_000 =  0.13122340138089D+09, B_000 =  0.87477354407368D+08, C_000 = -0.37856367338275D+07
REAL(8),PARAMETER :: A_001 = -0.36770372647998D+08, B_001 = -0.76293111527766D+08, C_001 =  0.39508919164480D+07
REAL(8),PARAMETER :: A_011 = -0.13730652125154D+08, B_011 =  0.11483966441394D+08, C_011 =  0.29086932638419D+07
REAL(8),PARAMETER :: A_002 =  0.12965615972065D+09, B_002 =  0.28350616255699D+08, C_002 =  0.25938615118631D+07
REAL(8),PARAMETER :: A_012 =  0.13041863882761D+07, B_012 = -0.45329965888976D+05, C_012 =  0.46602685296530D+03
REAL(8),PARAMETER :: A_003 =  0.13157431460853D+05, B_003 = -0.45838799157241D+03, C_003 =  0.55167786550850D+01
REAL(8),PARAMETER :: A_112 =  0.63905489808486D+09, B_112 =  0.15842436445829D+09, C_112 = -0.19979106606455D+07
REAL(8),PARAMETER :: A_022 = -0.56134572074975D+08, B_022 =  0.94270326299945D+08, C_022 =  0.14821364250178D+08
REAL(8),PARAMETER :: A_013 = -0.81495951232602D+08, B_013 =  0.78899560665507D+08, C_013 =  0.74413996473568D+07
REAL(8),PARAMETER :: A_004 = -0.64692729157560D+08, B_004 =  0.83607014350983D+08, C_004 =  0.28579203420767D+07
REAL(8),PARAMETER :: A_122 = -0.10375243243657D+10, B_122 = -0.17634083537176D+09, C_122 =  0.64954840178560D+07
REAL(8),PARAMETER :: A_113 = -0.36728273406624D+09, B_113 = -0.10926869093121D+09, C_113 =  0.27101519620462D+07
REAL(8),PARAMETER :: A_023 = -0.24807203346829D+08, B_023 = -0.30717318612056D+08, C_023 =  0.43742069782402D+07
REAL(8),PARAMETER :: A_014 = -0.49173566650938D+08, B_014 = -0.30625341503760D+08, C_014 = -0.31653212982740D+06
REAL(8),PARAMETER :: A_005 = -0.79170520528411D+07, B_005 =  0.19359654537995D+08, C_005 =  0.35952326390538D+07
REAL(8),PARAMETER :: A_222 =  0.55766994001600D+09, B_222 =  0.61002462917139D+08, C_222 = -0.15424102262182D+07
REAL(8),PARAMETER :: A_123 =  0.24136813313675D+09, B_123 =  0.24458207374087D+08, C_123 = -0.11115187718527D+07
REAL(8),PARAMETER :: A_033 =  0.10410762494650D+09, B_033 = -0.10369464385874D+08, C_033 = -0.24199541111344D+06
REAL(8),PARAMETER :: A_114 =  0.13156175962138D+09, B_114 =  0.15261454012314D+09, C_114 =  0.17117913414968D+08
REAL(8),PARAMETER :: A_024 = -0.40537223776658D+09, B_024 =  0.16688482244757D+09, C_024 =  0.82337687012952D+07
REAL(8),PARAMETER :: A_015 =  0.83177689363331D+08, B_015 =  0.21101509594210D+08, C_015 = -0.93184195715042D+06
REAL(8),PARAMETER :: A_006 =  0.19438230470007D+08, B_006 =  0.64884216210967D+07, C_006 = -0.72972280124027D+06
REAL(8),PARAMETER :: A_223 = -0.41213151870834D+09, B_223 = -0.79247480888659D+08, C_223 =  0.14519988844549D+07
REAL(8),PARAMETER :: A_133 = -0.10937528429709D+10, B_133 =  0.32631380723407D+09, C_133 =  0.15603054650710D+08
REAL(8),PARAMETER :: A_124 =  0.20649118929369D+08, B_124 = -0.36322378337154D+07, C_124 =  0.37354285094273D+05
REAL(8),PARAMETER :: A_034 = -0.52154543717309D+07, B_034 =  0.36223760229792D+06, C_034 =  0.15335460399343D+06
REAL(8),PARAMETER :: A_115 =  0.14229317259869D+08, B_115 = -0.23720242363638D+07, C_115 = -0.85370567755394D+05
REAL(8),PARAMETER :: A_025 = -0.39708671117959D+07, B_025 =  0.56881603485779D+06, C_025 =  0.80509758380815D+05
REAL(8),PARAMETER :: A_016 = -0.41046639894474D+06, B_016 =  0.14454866990543D+06, C_016 = -0.81324767699981D+04
REAL(8),PARAMETER :: A_007 = -0.73017127908811D+05, B_007 = -0.12590169292925D+06, C_007 =  0.32166536894034D+05

REAL(8),PARAMETER :: D_000 = -0.19926594175809D+06, alpha_000 = 0.12140447684860D+01
REAL(8),PARAMETER :: D_001 =  0.17345819679837D+06, alpha_001 = 0.12384280732188D+01
REAL(8),PARAMETER :: D_011 = -0.17324840655446D+05, alpha_011 = 0.10807576732221D+01
REAL(8),PARAMETER :: D_002 = -0.12197363399666D+05, alpha_002 = 0.11149627520984D+01
REAL(8),PARAMETER :: D_012 = -0.15261206862236D+01, alpha_012 = 0.81953650333950D+00
REAL(8),PARAMETER :: D_003 = -0.23103280429809D-01, alpha_003 = 0.61832857468209D+00
REAL(8),PARAMETER :: D_112 =  0.26829834554592D+04, alpha_112 = 0.10675465807743D+01
REAL(8),PARAMETER :: D_022 =  0.13961410031198D+08, alpha_022 = 0.20117543328466D+01
REAL(8),PARAMETER :: D_013 =  0.12400862666105D+06, alpha_013 = 0.12003449428759D+01
REAL(8),PARAMETER :: D_004 =  0.59691430410042D+05, alpha_004 = 0.11902649337213D+01
REAL(8),PARAMETER :: D_122 =  0.12054827477886D+05, alpha_122 = 0.11070896219541D+01
REAL(8),PARAMETER :: D_113 = -0.60733191229434D+04, alpha_113 = 0.10836202261626D+01
REAL(8),PARAMETER :: D_023 =  0.37752767656740D+06, alpha_023 = 0.14007192449401D+01
REAL(8),PARAMETER :: D_014 =  0.18326246911260D+04, alpha_014 = 0.10711444490925D+01
REAL(8),PARAMETER :: D_005 =  0.56356510055780D+05, alpha_005 = 0.12870553245936D+01
REAL(8),PARAMETER :: D_222 =  0.85276870381253D+04, alpha_222 = 0.10374316806653D+01
REAL(8),PARAMETER :: D_123 =  0.61294634243852D+04, alpha_123 = 0.10367444832430D+01
REAL(8),PARAMETER :: D_033 =  0.29837629012456D+04, alpha_033 = 0.10732759353624D+01
REAL(8),PARAMETER :: D_114 =  0.11322191085739D+06, alpha_114 = 0.12323787741804D+01
REAL(8),PARAMETER :: D_024 =  0.26380443617381D+06, alpha_024 = 0.12258153955716D+01
REAL(8),PARAMETER :: D_015 = -0.23366189990242D+05, alpha_015 = 0.13896289271453D+01
REAL(8),PARAMETER :: D_006 = -0.12332658834875D+06, alpha_006 = 0.15161968799394D+01
REAL(8),PARAMETER :: D_223 =  0.24264667149647D+06, alpha_223 = 0.14392069810067D+01
REAL(8),PARAMETER :: D_133 =  0.43634374527267D+06, alpha_133 = 0.12220101037045D+01
REAL(8),PARAMETER :: D_124 =  0.21794032941858D+03, alpha_124 = 0.10058554031898D+01
REAL(8),PARAMETER :: D_034 = -0.45583186488195D+04, alpha_034 = 0.11364784185646D+01
REAL(8),PARAMETER :: D_115 =  0.20316606077791D+04, alpha_115 = 0.10436031000913D+01
REAL(8),PARAMETER :: D_025 = -0.29281934496958D+04, alpha_025 = 0.11442322903317D+01
REAL(8),PARAMETER :: D_016 =  0.10381911930759D+03, alpha_016 = 0.10303489089516D+01
REAL(8),PARAMETER :: D_007 =  0.11002041469637D+04, alpha_007 = 0.12788863649553D+01

REAL(8),PARAMETER :: b = 0.23718558448493D+01

! Perturbed PES dV_123+:
! 
! REAL(8),PARAMETER :: A_000 =  0.13102611285214D+09, B_000 =  0.86411737350379D+08, C_000 = -0.37228634724249D+07
! REAL(8),PARAMETER :: A_001 = -0.36417504985935D+08, B_001 = -0.75431427727978D+08, C_001 =  0.39140245565960D+07
! REAL(8),PARAMETER :: A_011 = -0.14277455363339D+08, B_011 =  0.11883384036657D+08, C_011 =  0.28926541852308D+07
! REAL(8),PARAMETER :: A_002 =  0.12787216274329D+09, B_002 =  0.28768857604335D+08, C_002 =  0.25818498099547D+07
! REAL(8),PARAMETER :: A_012 =  0.13093332418839D+07, B_012 = -0.45560074327223D+05, C_012 =  0.46963056001123D+03
! REAL(8),PARAMETER :: A_003 =  0.13221935947264D+05, B_003 = -0.45968273931497D+03, C_003 =  0.55254560172321D+01
! REAL(8),PARAMETER :: A_112 =  0.63493481108470D+09, B_112 =  0.15877548903505D+09, C_112 = -0.20072868652893D+07
! REAL(8),PARAMETER :: A_022 = -0.56047656681283D+08, B_022 =  0.95475998915582D+08, C_022 =  0.14227910160794D+08
! REAL(8),PARAMETER :: A_013 = -0.79850712562263D+08, B_013 =  0.78953512554081D+08, C_013 =  0.74316643484189D+07
! REAL(8),PARAMETER :: A_004 = -0.64936136228255D+08, B_004 =  0.83296047492831D+08, C_004 =  0.28056390917152D+07
! REAL(8),PARAMETER :: A_122 = -0.10275832993559D+10, B_122 = -0.17597771243308D+09, C_122 =  0.64625735376413D+07
! REAL(8),PARAMETER :: A_113 = -0.36606238373218D+09, B_113 = -0.10921179551524D+09, C_113 =  0.27033972677822D+07
! REAL(8),PARAMETER :: A_023 = -0.27455248509177D+08, B_023 = -0.30849216098380D+08, C_023 =  0.44062581867493D+07
! REAL(8),PARAMETER :: A_014 = -0.48232017435811D+08, B_014 = -0.30632008469870D+08, C_014 = -0.31152477127890D+06
! REAL(8),PARAMETER :: A_005 = -0.95447890586183D+07, B_005 =  0.19370295808136D+08, C_005 =  0.36131748496234D+07
! REAL(8),PARAMETER :: A_222 =  0.55253860069835D+09, B_222 =  0.61355827134045D+08, C_222 = -0.15505879341019D+07
! REAL(8),PARAMETER :: A_123 =  0.24117934389648D+09, B_123 =  0.24549277309867D+08, C_123 = -0.11113621881744D+07
! REAL(8),PARAMETER :: A_033 =  0.10454133698938D+09, B_033 = -0.10179137850630D+08, C_033 = -0.24258559508779D+06
! REAL(8),PARAMETER :: A_114 =  0.12570873160382D+09, B_114 =  0.15298825102621D+09, C_114 =  0.17143256550451D+08
! REAL(8),PARAMETER :: A_024 = -0.40317608399923D+09, B_024 =  0.16601234127009D+09, C_024 =  0.80905520400158D+07
! REAL(8),PARAMETER :: A_015 =  0.83303132039252D+08, B_015 =  0.21285544847142D+08, C_015 = -0.90953428504864D+06
! REAL(8),PARAMETER :: A_006 =  0.19332497206804D+08, B_006 =  0.65703393769503D+07, C_006 = -0.72742925495616D+06
! REAL(8),PARAMETER :: A_223 = -0.40872725813981D+09, B_223 = -0.77637054988786D+08, C_223 =  0.14567900089275D+07
! REAL(8),PARAMETER :: A_133 = -0.10890480193306D+10, B_133 =  0.32443735317326D+09, C_133 =  0.15264462747644D+08
! REAL(8),PARAMETER :: A_124 =  0.21177946110432D+08, B_124 = -0.36112163967770D+07, C_124 =  0.36674234256516D+05
! REAL(8),PARAMETER :: A_034 = -0.54972612662434D+07, B_034 =  0.36166254346460D+06, C_034 =  0.15189462177227D+06
! REAL(8),PARAMETER :: A_115 =  0.14443974912008D+08, B_115 = -0.23318463628242D+07, C_115 = -0.86087422231754D+05
! REAL(8),PARAMETER :: A_025 = -0.41426849360671D+07, B_025 =  0.56953173648633D+06, C_025 =  0.80272577428893D+05
! REAL(8),PARAMETER :: A_016 = -0.42827356713838D+06, B_016 =  0.14532641045950D+06, C_016 = -0.81155630222163D+04
! REAL(8),PARAMETER :: A_007 = -0.82897553527918D+05, B_007 = -0.12720539160359D+06, C_007 =  0.31433225863388D+05
! 
! REAL(8),PARAMETER :: D_000 = -0.19689196372482D+06, alpha_000 = 0.12140149282298D+01
! REAL(8),PARAMETER :: D_001 =  0.17149968966414D+06, alpha_001 = 0.12385258464346D+01
! REAL(8),PARAMETER :: D_011 = -0.17191532406560D+05, alpha_011 = 0.10808124188461D+01
! REAL(8),PARAMETER :: D_002 = -0.12165506188347D+05, alpha_002 = 0.11150114630861D+01
! REAL(8),PARAMETER :: D_012 = -0.15511750613703D+01, alpha_012 = 0.81963369285656D+00
! REAL(8),PARAMETER :: D_003 = -0.23101316423155D-01, alpha_003 = 0.61869172395869D+00
! REAL(8),PARAMETER :: D_112 =  0.27092670771055D+04, alpha_112 = 0.10675484363494D+01
! REAL(8),PARAMETER :: D_022 =  0.13983313891596D+08, alpha_022 = 0.20113629504100D+01
! REAL(8),PARAMETER :: D_013 =  0.12325518790367D+06, alpha_013 = 0.12004210014139D+01
! REAL(8),PARAMETER :: D_004 =  0.59112653111211D+05, alpha_004 = 0.11901964863194D+01
! REAL(8),PARAMETER :: D_122 =  0.12308565430752D+05, alpha_122 = 0.11070774642326D+01
! REAL(8),PARAMETER :: D_113 = -0.59424879772188D+04, alpha_113 = 0.10835848986161D+01
! REAL(8),PARAMETER :: D_023 =  0.37779961883371D+06, alpha_023 = 0.14005107837883D+01
! REAL(8),PARAMETER :: D_014 =  0.17987107023697D+04, alpha_014 = 0.10710745005697D+01
! REAL(8),PARAMETER :: D_005 =  0.56461007010628D+05, alpha_005 = 0.12872622140922D+01
! REAL(8),PARAMETER :: D_222 =  0.85840051796700D+04, alpha_222 = 0.10373658678696D+01
! REAL(8),PARAMETER :: D_123 =  0.61025637714563D+04, alpha_123 = 0.10366962178272D+01
! REAL(8),PARAMETER :: D_033 =  0.29875409180638D+04, alpha_033 = 0.10731341749587D+01
! REAL(8),PARAMETER :: D_114 =  0.11265017653270D+06, alpha_114 = 0.12324697862626D+01
! REAL(8),PARAMETER :: D_024 =  0.26064976072383D+06, alpha_024 = 0.12258532595963D+01
! REAL(8),PARAMETER :: D_015 = -0.21872247226629D+05, alpha_015 = 0.13896515127685D+01
! REAL(8),PARAMETER :: D_006 = -0.12264642467184D+06, alpha_006 = 0.15163876275587D+01
! REAL(8),PARAMETER :: D_223 =  0.24288983941225D+06, alpha_223 = 0.14392067724630D+01
! REAL(8),PARAMETER :: D_133 =  0.43060556093486D+06, alpha_133 = 0.12220379700759D+01
! REAL(8),PARAMETER :: D_124 =  0.21905418704426D+03, alpha_124 = 0.10057322307752D+01
! REAL(8),PARAMETER :: D_034 = -0.44934338556711D+04, alpha_034 = 0.11362847306450D+01
! REAL(8),PARAMETER :: D_115 =  0.20223960104312D+04, alpha_115 = 0.10434842533237D+01
! REAL(8),PARAMETER :: D_025 = -0.28911617932391D+04, alpha_025 = 0.11443743275909D+01
! REAL(8),PARAMETER :: D_016 =  0.10340542342998D+03, alpha_016 = 0.10302998036363D+01
! REAL(8),PARAMETER :: D_007 =  0.11282968687651D+04, alpha_007 = 0.12790762824221D+01
! 
! REAL(8),PARAMETER :: b = 0.23627013844779D+01

! Perturbed PES dV_123-:
! 
! REAL(8),PARAMETER :: A_000 =  0.13123750691308D+09, B_000 =  0.88212449711437D+08, C_000 = -0.38293041796461D+07
! REAL(8),PARAMETER :: A_001 = -0.36797733778411D+08, B_001 = -0.76893819232602D+08, C_001 =  0.39884682724419D+07
! REAL(8),PARAMETER :: A_011 = -0.13752565747468D+08, B_011 =  0.11212323968525D+08, C_011 =  0.29303052264708D+07
! REAL(8),PARAMETER :: A_002 =  0.12975748423983D+09, B_002 =  0.28218128481404D+08, C_002 =  0.26103249639687D+07
! REAL(8),PARAMETER :: A_012 =  0.13075179464979D+07, B_012 = -0.45442040739407D+05, C_012 =  0.46636496586461D+03
! REAL(8),PARAMETER :: A_003 =  0.13150977636498D+05, B_003 = -0.45833965328469D+03, C_003 =  0.55126447442846D+01
! REAL(8),PARAMETER :: A_112 =  0.63874257614408D+09, B_112 =  0.15877740234530D+09, C_112 = -0.19995204930496D+07
! REAL(8),PARAMETER :: A_022 = -0.55226381679371D+08, B_022 =  0.91679863277148D+08, C_022 =  0.15626454963771D+08
! REAL(8),PARAMETER :: A_013 = -0.83571272165471D+08, B_013 =  0.78837759324430D+08, C_013 =  0.74534887085637D+07
! REAL(8),PARAMETER :: A_004 = -0.66109114016831D+08, B_004 =  0.83666631791658D+08, C_004 =  0.28882026914860D+07
! REAL(8),PARAMETER :: A_122 = -0.10414828617041D+10, B_122 = -0.17707760210974D+09, C_122 =  0.65297633484102D+07
! REAL(8),PARAMETER :: A_113 = -0.36768184540918D+09, B_113 = -0.10950212913546D+09, C_113 =  0.27204273812994D+07
! REAL(8),PARAMETER :: A_023 = -0.22301869276324D+08, B_023 = -0.30329878595216D+08, C_023 =  0.43719099997865D+07
! REAL(8),PARAMETER :: A_014 = -0.48751739594468D+08, B_014 = -0.30667907869329D+08, C_014 = -0.32151883820689D+06
! REAL(8),PARAMETER :: A_005 = -0.68243643210593D+07, B_005 =  0.19478007242399D+08, C_005 =  0.35788797379098D+07
! REAL(8),PARAMETER :: A_222 =  0.55908072325614D+09, B_222 =  0.60955916952750D+08, C_222 = -0.15378678033173D+07
! REAL(8),PARAMETER :: A_123 =  0.24188958636873D+09, B_123 =  0.24451874281871D+08, C_123 = -0.11139373441970D+07
! REAL(8),PARAMETER :: A_033 =  0.10381479704708D+09, B_033 = -0.10494760568207D+08, C_033 = -0.24150086088373D+06
! REAL(8),PARAMETER :: A_114 =  0.13384995595059D+09, B_114 =  0.15244271402382D+09, C_114 =  0.17137505005052D+08
! REAL(8),PARAMETER :: A_024 = -0.41019773553928D+09, B_024 =  0.16724796397080D+09, C_024 =  0.82887196048447D+07
! REAL(8),PARAMETER :: A_015 =  0.82732787588418D+08, B_015 =  0.20913568203206D+08, C_015 = -0.93980706525564D+06
! REAL(8),PARAMETER :: A_006 =  0.19407460746631D+08, B_006 =  0.63956122573400D+07, C_006 = -0.72894605246614D+06
! REAL(8),PARAMETER :: A_223 = -0.41454692879524D+09, B_223 = -0.80978806475477D+08, C_223 =  0.14722094377531D+07
! REAL(8),PARAMETER :: A_133 = -0.11034625275556D+10, B_133 =  0.32703048033908D+09, C_133 =  0.15751553481445D+08
! REAL(8),PARAMETER :: A_124 =  0.20215331775981D+08, B_124 = -0.36430453825095D+07, C_124 =  0.37758267652505D+05
! REAL(8),PARAMETER :: A_034 = -0.51431328897504D+07, B_034 =  0.39130043728089D+06, C_034 =  0.15237167452835D+06
! REAL(8),PARAMETER :: A_115 =  0.14032090201375D+08, B_115 = -0.24002588141424D+07, C_115 = -0.84688029683243D+05
! REAL(8),PARAMETER :: A_025 = -0.38836959966899D+07, B_025 =  0.57774833796796D+06, C_025 =  0.80299340487392D+05
! REAL(8),PARAMETER :: A_016 = -0.39569415102275D+06, B_016 =  0.14390308616882D+06, C_016 = -0.81571160150827D+04
! REAL(8),PARAMETER :: A_007 = -0.61528875426537D+05, B_007 = -0.12533128584141D+06, C_007 =  0.32784948756507D+05
! 
! REAL(8),PARAMETER :: D_000 = -0.20099048041683D+06, alpha_000 = 0.12140301707975D+01
! REAL(8),PARAMETER :: D_001 =  0.17506620386066D+06, alpha_001 = 0.12384232596051D+01
! REAL(8),PARAMETER :: D_011 = -0.17475426320116D+05, alpha_011 = 0.10807509967625D+01
! REAL(8),PARAMETER :: D_002 = -0.12283093495795D+05, alpha_002 = 0.11149628524817D+01
! REAL(8),PARAMETER :: D_012 = -0.15160924273621D+01, alpha_012 = 0.81953592105348D+00
! REAL(8),PARAMETER :: D_003 = -0.23076588210286D-01, alpha_003 = 0.61833845720225D+00
! REAL(8),PARAMETER :: D_112 =  0.26738875775650D+04, alpha_112 = 0.10675439516224D+01
! REAL(8),PARAMETER :: D_022 =  0.13858349872897D+08, alpha_022 = 0.20117348659182D+01
! REAL(8),PARAMETER :: D_013 =  0.12515899600217D+06, alpha_013 = 0.12003397258182D+01
! REAL(8),PARAMETER :: D_004 =  0.60148752812390D+05, alpha_004 = 0.11902678065710D+01
! REAL(8),PARAMETER :: D_122 =  0.11917844874274D+05, alpha_122 = 0.11070936977803D+01
! REAL(8),PARAMETER :: D_113 = -0.61807364171977D+04, alpha_113 = 0.10836171229427D+01
! REAL(8),PARAMETER :: D_023 =  0.37865599984686D+06, alpha_023 = 0.14007187621997D+01
! REAL(8),PARAMETER :: D_014 =  0.18635350234827D+04, alpha_014 = 0.10711437423196D+01
! REAL(8),PARAMETER :: D_005 =  0.56749719108652D+05, alpha_005 = 0.12870530289263D+01
! REAL(8),PARAMETER :: D_222 =  0.84801885375512D+04, alpha_222 = 0.10374284652267D+01
! REAL(8),PARAMETER :: D_123 =  0.61588978321029D+04, alpha_123 = 0.10367449422770D+01
! REAL(8),PARAMETER :: D_033 =  0.29709505117661D+04, alpha_033 = 0.10732753436289D+01
! REAL(8),PARAMETER :: D_114 =  0.11451795341967D+06, alpha_114 = 0.12323882942494D+01
! REAL(8),PARAMETER :: D_024 =  0.26646848907616D+06, alpha_024 = 0.12258149870594D+01
! REAL(8),PARAMETER :: D_015 = -0.24137915308281D+05, alpha_015 = 0.13896230225127D+01
! REAL(8),PARAMETER :: D_006 = -0.12367810431782D+06, alpha_006 = 0.15161971987868D+01
! REAL(8),PARAMETER :: D_223 =  0.24302140586075D+06, alpha_223 = 0.14392093189848D+01
! REAL(8),PARAMETER :: D_133 =  0.44079088711393D+06, alpha_133 = 0.12220219220315D+01
! REAL(8),PARAMETER :: D_124 =  0.21656315019540D+03, alpha_124 = 0.10058572550661D+01
! REAL(8),PARAMETER :: D_034 = -0.45762081458482D+04, alpha_034 = 0.11364830723916D+01
! REAL(8),PARAMETER :: D_115 =  0.20336816494985D+04, alpha_115 = 0.10436027135498D+01
! REAL(8),PARAMETER :: D_025 = -0.29597630361328D+04, alpha_025 = 0.11442265056624D+01
! REAL(8),PARAMETER :: D_016 =  0.10427647750019D+03, alpha_016 = 0.10303524020835D+01
! REAL(8),PARAMETER :: D_007 =  0.10807958735164D+04, alpha_007 = 0.12788916373496D+01
! 
! REAL(8),PARAMETER :: b = 0.23746770605207D+01

END MODULE potpar_Ne3

!------------------------------------------------------------------------------------------------------------------

SUBROUTINE pot_Ne3(R_12,R_13,R_23,dV_123_ATM,dV_123)

USE potpar_Ne3

IMPLICIT NONE

REAL(8),INTENT(IN)  :: R_12,R_13,R_23    ! in angstrom
REAL(8),INTENT(OUT) :: dV_123_ATM,dV_123 ! in kelvin

REAL(8) :: Rsq_12,Rsq_13,Rsq_23
REAL(8) :: iR_12,iR_13,iR_23
REAL(8) :: R_s,R_g2,R_g4,R_g6
REAL(8) :: F3_12,dF3_12,F3_13,dF3_13,F3_23,dF3_23
REAL(8) :: bR,dampexp,dampsum,brpowk

REAL(8) :: P1_1,P1_2,P1_3
REAL(8) :: P2_1,P2_2,P2_3
REAL(8) :: P3_1,P3_2,P3_3
REAL(8) :: P4_1,P4_2,P4_3
REAL(8) :: P5_1,P5_2,P5_3
REAL(8) :: P6_1,P6_2,P6_3
REAL(8) :: P7_1,P7_2,P7_3

REAL(8),PARAMETER :: ifac(1:3)       = (/1.0d0,0.5d0,1.0d0/6.0d0/)
REAL(8),PARAMETER :: fivethird       = 5.0d0/3.0d0
REAL(8),PARAMETER :: twothird        = 2.0d0/3.0d0
REAL(8),PARAMETER :: elevensixth     = 11.0d0/6.0d0
REAL(8),PARAMETER :: fivesixth       = 5.0d0/6.0d0
REAL(8),PARAMETER :: thirteenseventh = 13.0d0/7.0d0
REAL(8),PARAMETER :: sixseventh      = 6.0d0/7.0d0

INTEGER :: k

Rsq_12 = R_12 * R_12
Rsq_13 = R_13 * R_13
Rsq_23 = R_23 * R_23

iR_12 = 1.0d0 / R_12
iR_13 = 1.0d0 / R_13
iR_23 = 1.0d0 / R_23

dV_123_ATM = nu * ( Rsq_12*Rsq_13*Rsq_23 + 0.375d0 &
           * (Rsq_12+Rsq_13-Rsq_23)*(Rsq_12+Rsq_23-Rsq_13)*(Rsq_13+Rsq_23-Rsq_12) ) &
           * (iR_12*iR_13*iR_23)**5

P1_1 = 0.5d0 * (Rsq_12 + Rsq_13 - Rsq_23) * iR_12 * iR_13
P1_2 = 0.5d0 * (Rsq_12 + Rsq_23 - Rsq_13) * iR_12 * iR_23
P1_3 = 0.5d0 * (Rsq_13 + Rsq_23 - Rsq_12) * iR_13 * iR_23
  
P2_1 = 1.5d0 * P1_1 * P1_1 - 0.5d0
P2_2 = 1.5d0 * P1_2 * P1_2 - 0.5d0
P2_3 = 1.5d0 * P1_3 * P1_3 - 0.5d0

P3_1 = P1_1 * (fivethird * P2_1 - twothird)
P3_2 = P1_2 * (fivethird * P2_2 - twothird)
P3_3 = P1_3 * (fivethird * P2_3 - twothird)

P4_1 = 1.75d0          * P1_1 * P3_1 - 0.75d0     * P2_1
P4_2 = 1.75d0          * P1_2 * P3_2 - 0.75d0     * P2_2
P4_3 = 1.75d0          * P1_3 * P3_3 - 0.75d0     * P2_3

P5_1 = 1.8d0           * P1_1 * P4_1 - 0.8d0      * P3_1
P5_2 = 1.8d0           * P1_2 * P4_2 - 0.8d0      * P3_2
P5_3 = 1.8d0           * P1_3 * P4_3 - 0.8d0      * P3_3

P6_1 = elevensixth     * P1_1 * P5_1 - fivesixth  * P4_1
P6_2 = elevensixth     * P1_2 * P5_2 - fivesixth  * P4_2
P6_3 = elevensixth     * P1_3 * P5_3 - fivesixth  * P4_3

P7_1 = thirteenseventh * P1_1 * P6_1 - sixseventh * P5_1
P7_2 = thirteenseventh * P1_2 * P6_2 - sixseventh * P5_2
P7_3 = thirteenseventh * P1_3 * P6_3 - sixseventh * P5_3

R_s  =  R_12 + R_13 + R_23
R_g2 = (R_12 * R_13 * R_23)**twothird
R_g4 =  R_g2 * R_g2
R_g6 =  R_g4 * R_g2

bR      = b * R_12
dampexp = exp(-bR)
dampsum = 1.0d0
brpowk  = 1.0d0
DO k = 1,3
  brpowk  = brpowk * br
  dampsum = dampsum + brpowk * ifac(k)
ENDDO
F3_12 = 1.0d0 - dampexp * dampsum

bR      = b * R_13
dampexp = exp(-bR)
dampsum = 1.0d0
brpowk  = 1.0d0
DO k = 1,3
  brpowk  = brpowk * br
  dampsum = dampsum + brpowk * ifac(k)
ENDDO
F3_13 = 1.0d0 - dampexp * dampsum

bR      = b * R_23
dampexp = exp(-bR)
dampsum = 1.0d0
brpowk  = 1.0d0
DO k = 1,3
  brpowk  = brpowk * br
  dampsum = dampsum + brpowk * ifac(k)
ENDDO
F3_23 = 1.0d0 - dampexp * dampsum

dV_123 = nu * F3_12 * F3_13 * F3_23 &
         * (1.0d0 + 3.0d0 * P1_1 * P1_2 * P1_3) &
         * (iR_12*iR_13*iR_23)**3 &
         + (A_000 + B_000*R_g2 + C_000*R_g4 + D_000*R_g6) * exp(-alpha_000*R_s) &
         + (A_001 + B_001*R_g2 + C_001*R_g4 + D_001*R_g6) * exp(-alpha_001*R_s) &
           * (P1_1 + P1_2 + P1_3) &
         + (A_011 + B_011*R_g2 + C_011*R_g4 + D_011*R_g6) * exp(-alpha_011*R_s) &
           * (P1_1*P1_2 + P1_1*P1_3 + P1_2*P1_3) &
         + (A_002 + B_002*R_g2 + C_002*R_g4 + D_002*R_g6) * exp(-alpha_002*R_s) &
           * (P2_1 + P2_2 + P2_3) &
         + (A_012 + B_012*R_g2 + C_012*R_g4 + D_012*R_g6) * exp(-alpha_012*R_s) &
           * ( P1_1*P2_2 + P1_2*P2_1 + P1_1*P2_3 + P1_3*P2_1 + P1_2*P2_3 + P1_3*P2_2 ) &
         + (A_003 + B_003*R_g2 + C_003*R_g4 + D_003*R_g6) * exp(-alpha_003*R_s) &
           * (P3_1 + P3_2 + P3_3) &
         + (A_112 + B_112*R_g2 + C_112*R_g4 + D_112*R_g6) * exp(-alpha_112*R_s) &
           * ( P1_1*P1_2*P2_3 + P1_1*P2_2*P1_3 + P2_1*P1_2*P1_3) &
         + (A_022 + B_022*R_g2 + C_022*R_g4 + D_022*R_g6) * exp(-alpha_022*R_s) &
           * (P2_1*P2_2 + P2_1*P2_3 + P2_2*P2_3) &
         + (A_013 + B_013*R_g2 + C_013*R_g4 + D_013*R_g6) * exp(-alpha_013*R_s) &
           * ( P1_1*P3_2 + P1_2*P3_1 + P1_1*P3_3 + P1_3*P3_1 + P1_2*P3_3 + P1_3*P3_2 ) &
         + (A_004 + B_004*R_g2 + C_004*R_g4 + D_004*R_g6) * exp(-alpha_004*R_s) &
           * (P4_1 + P4_2 + P4_3) &
         + (A_122 + B_122*R_g2 + C_122*R_g4 + D_122*R_g6) * exp(-alpha_122*R_s) &
           * ( P2_1*P2_2*P1_3 + P2_1*P1_2*P2_3 + P1_1*P2_2*P2_3) &
         + (A_113 + B_113*R_g2 + C_113*R_g4 + D_113*R_g6) * exp(-alpha_113*R_s) &
           * ( P1_1*P1_2*P3_3 + P1_1*P3_2*P1_3 + P3_1*P1_2*P1_3) &
         + (A_023 + B_023*R_g2 + C_023*R_g4 + D_023*R_g6) * exp(-alpha_023*R_s) &
           * ( P2_1*P3_2 + P2_2*P3_1 + P2_1*P3_3 + P2_3*P3_1 + P2_2*P3_3 + P2_3*P3_2 ) &
         + (A_014 + B_014*R_g2 + C_014*R_g4 + D_014*R_g6) * exp(-alpha_014*R_s) &
           * ( P1_1*P4_2 + P1_2*P4_1 + P1_1*P4_3 + P1_3*P4_1 + P1_2*P4_3 + P1_3*P4_2 ) &
         + (A_005 + B_005*R_g2 + C_005*R_g4 + D_005*R_g6) * exp(-alpha_005*R_s) &
           * (P5_1 + P5_2 + P5_3) &
         + (A_222 + B_222*R_g2 + C_222*R_g4 + D_222*R_g6) * exp(-alpha_222*R_s) &
           * P2_1*P2_2*P2_3 &
         + (A_123 + B_123*R_g2 + C_123*R_g4 + D_123*R_g6) * exp(-alpha_123*R_s) &
           * ( P1_1*P2_2*P3_3 + P1_2*P2_1*P3_3 + P1_1*P2_3*P3_2 &
             + P1_3*P2_1*P3_2 + P1_2*P2_3*P3_1 + P1_3*P2_2*P3_1 ) &
         + (A_033 + B_033*R_g2 + C_033*R_g4 + D_033*R_g6) * exp(-alpha_033*R_s) &
           * (P3_1*P3_2 + P3_1*P3_3 + P3_2*P3_3) &
         + (A_114 + B_114*R_g2 + C_114*R_g4 + D_114*R_g6) * exp(-alpha_114*R_s) &
           * ( P1_1*P1_2*P4_3 + P1_1*P4_2*P1_3 + P4_1*P1_2*P1_3) &
         + (A_024 + B_024*R_g2 + C_024*R_g4 + D_024*R_g6) * exp(-alpha_024*R_s) &
           * ( P2_1*P4_2 + P2_2*P4_1 + P2_1*P4_3 + P2_3*P4_1 + P2_2*P4_3 + P2_3*P4_2 ) &
         + (A_015 + B_015*R_g2 + C_015*R_g4 + D_015*R_g6) * exp(-alpha_015*R_s) &
           * ( P1_1*P5_2 + P1_2*P5_1 + P1_1*P5_3 + P1_3*P5_1 + P1_2*P5_3 + P1_3*P5_2 ) &
         + (A_006 + B_006*R_g2 + C_006*R_g4 + D_006*R_g6) * exp(-alpha_006*R_s) &
           * (P6_1 + P6_2 + P6_3) &
         + (A_223 + B_223*R_g2 + C_223*R_g4 + D_223*R_g6) * exp(-alpha_223*R_s) &
           * ( P2_1*P2_2*P3_3 + P2_1*P3_2*P2_3 + P3_1*P2_2*P2_3) &
         + (A_133 + B_133*R_g2 + C_133*R_g4 + D_133*R_g6) * exp(-alpha_133*R_s) &
           * ( P3_1*P3_2*P1_3 + P3_1*P1_2*P3_3 + P1_1*P3_2*P3_3) &
         + (A_124 + B_124*R_g2 + C_124*R_g4 + D_124*R_g6) * exp(-alpha_124*R_s) &
           * ( P1_1*P2_2*P4_3 + P1_2*P2_1*P4_3 + P1_1*P2_3*P4_2 &
             + P1_3*P2_1*P4_2 + P1_2*P2_3*P4_1 + P1_3*P2_2*P4_1 ) &
         + (A_034 + B_034*R_g2 + C_034*R_g4 + D_034*R_g6) * exp(-alpha_034*R_s) &
           * ( P3_1*P4_2 + P3_2*P4_1 + P3_1*P4_3 + P3_3*P4_1 + P3_2*P4_3 + P3_3*P4_2 ) &
         + (A_115 + B_115*R_g2 + C_115*R_g4 + D_115*R_g6) * exp(-alpha_115*R_s) &
           * ( P1_1*P1_2*P5_3 + P1_1*P5_2*P1_3 + P5_1*P1_2*P1_3) &
         + (A_025 + B_025*R_g2 + C_025*R_g4 + D_025*R_g6) * exp(-alpha_025*R_s) &
           * ( P2_1*P5_2 + P2_2*P5_1 + P2_1*P5_3 + P2_3*P5_1 + P2_2*P5_3 + P2_3*P5_2 ) &
         + (A_016 + B_016*R_g2 + C_016*R_g4 + D_016*R_g6) * exp(-alpha_016*R_s) &
           * ( P1_1*P6_2 + P1_2*P6_1 + P1_1*P6_3 + P1_3*P6_1 + P1_2*P6_3 + P1_3*P6_2 ) &
         + (A_007 + B_007*R_g2 + C_007*R_g4 + D_007*R_g6) * exp(-alpha_007*R_s) &
           * (P7_1 + P7_2 + P7_3)

END SUBROUTINE pot_Ne3


==> Supplement/PES_4-body.f90 <==
!-----------------------------------------------------------------
! This program calculates the nonadditive four-body interaction
! energy in kelvin for any given configuration of four neom atoms.
! Tested with gfortran (version 15.2).
! 
! For questions: robert.hellmann@hsu-hh.de
!-----------------------------------------------------------------

PROGRAM PES_4B

IMPLICIT NONE

REAL(8),DIMENSION(3) :: r_1,r_2,r_3,r_4      ! Cartesian coordinates of the four atoms
REAL(8)              :: dV_1234_Bade,dV_1234

! Example: tetrahedron with edge length 3.1 angstrom

r_1(1) =  3.1d0 / sqrt(8.0d0)
r_1(2) =  3.1d0 / sqrt(8.0d0)
r_1(3) =  3.1d0 / sqrt(8.0d0)

r_2(1) = -3.1d0 / sqrt(8.0d0)
r_2(2) = -3.1d0 / sqrt(8.0d0)
r_2(3) =  3.1d0 / sqrt(8.0d0)

r_3(1) = -3.1d0 / sqrt(8.0d0)
r_3(2) =  3.1d0 / sqrt(8.0d0)
r_3(3) = -3.1d0 / sqrt(8.0d0)

r_4(1) =  3.1d0 / sqrt(8.0d0)
r_4(2) = -3.1d0 / sqrt(8.0d0)
r_4(3) = -3.1d0 / sqrt(8.0d0)

CALL pot_Ne4(r_1,r_2,r_3,r_4,dV_1234_Bade,dV_1234)

WRITE(*,"('x_1          = ',f14.6,' A' )") r_1(1)
WRITE(*,"('y_1          = ',f14.6,' A' )") r_1(2)
WRITE(*,"('z_1          = ',f14.6,' A'/)") r_1(3)
WRITE(*,"('x_2          = ',f14.6,' A' )") r_2(1)
WRITE(*,"('y_2          = ',f14.6,' A' )") r_2(2)
WRITE(*,"('z_2          = ',f14.6,' A'/)") r_2(3)
WRITE(*,"('x_3          = ',f14.6,' A' )") r_3(1)
WRITE(*,"('y_3          = ',f14.6,' A' )") r_3(2)
WRITE(*,"('z_3          = ',f14.6,' A'/)") r_3(3)
WRITE(*,"('x_4          = ',f14.6,' A' )") r_4(1)
WRITE(*,"('y_4          = ',f14.6,' A' )") r_4(2)
WRITE(*,"('z_4          = ',f14.6,' A'/)") r_4(3)
WRITE(*,"('dV_1234_Bade = ',f14.6,' K' )") dV_1234_Bade ! Bade potential
WRITE(*,"('dV_1234      = ',f14.6,' K' )") dV_1234      ! extended Bade ab initio potential

! The output should be

! x_1          =       1.096016 A
! y_1          =       1.096016 A
! z_1          =       1.096016 A
! 
! x_2          =      -1.096016 A
! y_2          =      -1.096016 A
! z_2          =       1.096016 A
! 
! x_3          =      -1.096016 A
! y_3          =       1.096016 A
! z_3          =      -1.096016 A
! 
! x_4          =       1.096016 A
! y_4          =      -1.096016 A
! z_4          =      -1.096016 A
! 
! dV_1234_Bade =      -0.020816 K
! dV_1234      =      -0.030780 K

END PROGRAM PES_4B

!----------------------------------------------------------------------------------------------------

MODULE potpar_Ne4

REAL(8),PARAMETER :: omega = -0.9716150237339618D+04
REAL(8),PARAMETER :: delta =  0.5278301060375219D+01
REAL(8),PARAMETER :: A_0   = -0.1249142229343455D+09
REAL(8),PARAMETER :: A_1   =  0.4123139043934130D+09
REAL(8),PARAMETER :: A_2   = -0.5580276875136849D+09
REAL(8),PARAMETER :: A_3   =  0.3946259268200396D+09
REAL(8),PARAMETER :: A_4   = -0.1527823377144048D+09
REAL(8),PARAMETER :: A_5   =  0.3041809166210159D+08
REAL(8),PARAMETER :: A_6   = -0.2410662570829042D+07

END MODULE potpar_Ne4

!----------------------------------------------------------------------------------------------------

SUBROUTINE pot_Ne4(r_1,r_2,r_3,r_4,dV_1234_Bade,dV_1234)

USE potpar_Ne4

IMPLICIT NONE

REAL(8),DIMENSION(3),INTENT(IN) :: r_1,r_2,r_3,r_4      ! in angstrom
REAL(8),INTENT(OUT)             :: dV_1234_Bade,dV_1234 ! in kelvin

REAL(8),DIMENSION(3) :: R_12,R_13,R_14,R_23,R_24,R_34
REAL(8),DIMENSION(3) :: u_12,u_13,u_14,u_23,u_24,u_34

REAL(8) :: Rabs_12,Rabs_13,Rabs_14,Rabs_23,Rabs_24,Rabs_34,R_a,R_g
REAL(8) :: f_1234,f_1243,f_1324
REAL(8) :: g_1234

REAL(8) :: dp_u12u13,dp_u12u14,dp_u12u23,dp_u12u24,dp_u12u34
REAL(8) :: dp_u13u14,dp_u13u23,dp_u13u24,dp_u13u34
REAL(8) :: dp_u14u23,dp_u14u24,dp_u14u34
REAL(8) :: dp_u23u24,dp_u23u34
REAL(8) :: dp_u24u34

REAL(8),PARAMETER :: onesixth = 1.0d0/6.0d0

R_12 = r_2 - r_1
R_13 = r_3 - r_1
R_14 = r_4 - r_1
R_23 = r_3 - r_2
R_24 = r_4 - r_2
R_34 = r_4 - r_3

Rabs_12 = norm2(R_12)
Rabs_13 = norm2(R_13)
Rabs_14 = norm2(R_14)
Rabs_23 = norm2(R_23)
Rabs_24 = norm2(R_24)
Rabs_34 = norm2(R_34)

u_12 = R_12 / Rabs_12
u_13 = R_13 / Rabs_13
u_14 = R_14 / Rabs_14
u_23 = R_23 / Rabs_23
u_24 = R_24 / Rabs_24
u_34 = R_34 / Rabs_34

dp_u12u13 = dot_product(u_12,u_13)
dp_u12u14 = dot_product(u_12,u_14)
dp_u12u23 = dot_product(u_12,u_23)
dp_u12u24 = dot_product(u_12,u_24)
dp_u12u34 = dot_product(u_12,u_34)
dp_u13u14 = dot_product(u_13,u_14)
dp_u13u23 = dot_product(u_13,u_23)
dp_u13u24 = dot_product(u_13,u_24)
dp_u13u34 = dot_product(u_13,u_34)
dp_u14u23 = dot_product(u_14,u_23)
dp_u14u24 = dot_product(u_14,u_24)
dp_u14u34 = dot_product(u_14,u_34)
dp_u23u24 = dot_product(u_23,u_24)
dp_u23u34 = dot_product(u_23,u_34)
dp_u24u34 = dot_product(u_24,u_34)

f_1234 = 1.0d0 / (Rabs_12*Rabs_23*Rabs_34*Rabs_14)**3 &
         * ( dp_u12u23**2 + dp_u12u34**2 + dp_u12u14**2 &
           + dp_u23u34**2 + dp_u14u23**2 + dp_u14u34**2 &
           - 3.0d0 * ( dp_u12u23*dp_u23u34*dp_u12u34 &
                     + dp_u12u23*dp_u14u23*dp_u12u14 &
                     + dp_u12u34*dp_u14u34*dp_u12u14 &
                     + dp_u23u34*dp_u14u34*dp_u14u23 ) &
            + 9.0d0 * dp_u12u23*dp_u23u34*dp_u14u34*dp_u12u14 - 1.0d0 )

f_1243 = 1.0d0 / (Rabs_12*Rabs_24*Rabs_34*Rabs_13)**3 &
         * ( dp_u12u24**2 + dp_u12u34**2 + dp_u12u13**2 &
           + dp_u24u34**2 + dp_u13u24**2 + dp_u13u34**2 &
           - 3.0d0 * ( dp_u12u24*dp_u24u34*dp_u12u34 &
                     + dp_u12u24*dp_u13u24*dp_u12u13 &
                     + dp_u12u34*dp_u13u34*dp_u12u13 &
                     + dp_u24u34*dp_u13u34*dp_u13u24 ) &
            + 9.0d0 * dp_u12u24*dp_u24u34*dp_u13u34*dp_u12u13 - 1.0d0 )

f_1324 = 1.0d0 / (Rabs_13*Rabs_23*Rabs_24*Rabs_14)**3 &
         * ( dp_u13u23**2 + dp_u13u24**2 + dp_u13u14**2 &
           + dp_u23u24**2 + dp_u14u23**2 + dp_u14u24**2 &
           - 3.0d0 * ( dp_u13u23*dp_u23u24*dp_u13u24 &
                     + dp_u13u23*dp_u14u23*dp_u13u14 &
                     + dp_u13u24*dp_u14u24*dp_u13u14 &
                     + dp_u23u24*dp_u14u24*dp_u14u23 ) &
            + 9.0d0 * dp_u13u23*dp_u23u24*dp_u14u24*dp_u13u14 - 1.0d0 )

dV_1234_Bade = omega * (f_1234 + f_1243 + f_1324)

R_a = (Rabs_12 + Rabs_13 + Rabs_14 + Rabs_23 + Rabs_24 + Rabs_34) * onesixth
R_g = (Rabs_12 * Rabs_13 * Rabs_14 * Rabs_23 * Rabs_24 * Rabs_34)**onesixth

g_1234 = 1.0d0 + exp(-delta*R_a) &
         * (A_0 + R_g * (A_1 + R_g * (A_2 + R_g * (A_3 + R_g * (A_4 + R_g * (A_5 + R_g * A_6))))))

dV_1234 = dV_1234_Bade * g_1234

END SUBROUTINE pot_Ne4

